Iterated Distinct Absolute Differences of Integer Compositions

Starting from an integer composition, form its consecutive absolute differences, provided that they are nonzero and pairwise distinct, and then permute these differences arbitrarily before repeating the operation. The depth of the composition is the maximum possible number of successive iterations. We determine the least positive integer admitting a composition of any prescribed depth. If a(n) is the least positive integer having a composition of depth n, then $a(n)=n+1+\lceil n(n+1)/4\rceil+\lfloor n/2\rfloor$. We also prove that every integer k at least a(n) has a composition of depth at least n. Consequently, if d(k) denotes the maximum depth of a composition of k, then $d(k)=\max\{n\geq 0:a(n)\leq k\}$. Finally, we classify and enumerate all compositions attaining the minimum a(n). Their number is given by four factorial formulas according to n modulo 4.

==> anc/AUDIT_STATUS.txt <==
AUDIT STATUS

- Adversarial theory review: no counterexample, substantial gap, or omitted block type found.
- Dynamic-programming count: passed for 0 <= n <= 10.
- Independent direct brute-force count: passed for 0 <= n <= 8.
- Optimal and no-gap constructions: passed in the stated finite ranges.
- Global block-structure equations: passed.
- All executable sources are complete, use exact integer arithmetic, and reproduce the recorded outputs.
- The theoretical proofs do not depend on the finite computations.


==> anc/README.txt <==
ANCILLARY COMPUTATIONAL MATERIAL

Paper: Iterated Distinct Absolute Differences of Integer Compositions
Author: Felix Huber

All programs require Python 3 and use only the standard library. All decisions use exact integer arithmetic.

FILES

verify_counts.py
    Dynamic-programming enumeration of all signed orderings of 1,...,n.
    Default command:
        python3 verify_counts.py
    This checks 0 <= n <= 10.

    Bijection used by the code:
    Every normalized sequence y=(y_0,...,y_n) with distinct absolute
    differences 1,...,n determines the unique signed edge ordering
        y_i-y_{i-1},  i=1,...,n.
    Conversely, a signed edge ordering, started at 0, determines a unique
    walk x. Translating x by -min(x) gives one normalized sequence. Its
    coordinate sum is
        sum(x_i) - (n+1)*min(x_i).
    Thus the program counts normalized sequences exactly once. It does not
    identify reversals, because the theorem counts ordered compositions.

verify_counts_bruteforce.py
    Independent direct enumeration of all n!*2^n edge ordering/sign choices.
    Default command:
        python3 verify_counts_bruteforce.py
    This checks 0 <= n <= 8 and does not use the dynamic-programming state
    aggregation of verify_counts.py.

verify_constructions.py
    Exact verification of the displayed optimal constructions for
    0 <= n <= 200 and the no-gap bases for 4 <= n <= 200, with modifications
    0 <= s <= 10.

verify_block_structures.py
    Exact solution of the global edge-count/excess equations after the
    theoretically proved Local Rigidity lemma. It is not presented as a proof
    of Local Rigidity itself.

Recorded outputs and runtime/memory logs are included. The three main theorems
are proved theoretically and do not depend on these finite computations.


==> anc/verify_block_structures.py <==
#!/usr/bin/env python3
"""Exact audit of the edge-count/excess equations after Local Rigidity."""
from __future__ import annotations


def structures(residue: int, delta: int) -> list[tuple[int, int, int, int]]:
    # Tuple: (deficient inner block, zero-excess one-edge ends,
    #         excess-one one-edge ends, excess-one two-edge ends).
    found: list[tuple[int, int, int, int]] = []
    for deficient in range(2):
        for zero_end in range(3):
            for one_end in range(2):
                for two_end in range(3):
                    if zero_end + one_end + two_end > 2:
                        continue
                    if deficient and zero_end:
                        continue  # both use difference 1
                    if one_end > 1:
                        continue  # two such ends would both use difference 2
                    if -deficient + one_end + two_end != delta:
                        continue
                    edge_residue = (
                        3 * deficient + zero_end + one_end + 2 * two_end
                    ) % 4
                    if edge_residue != residue:
                        continue
                    found.append((deficient, zero_end, one_end, two_end))
    return found


def main() -> None:
    expected = {
        (3, -1): [(1, 0, 0, 0)],
        (0, 0): [(0, 0, 0, 0), (1, 0, 1, 0)],
        (1, 0): [(0, 1, 0, 0), (1, 0, 0, 1)],
        (2, 1): [(0, 0, 0, 1), (0, 1, 1, 0), (1, 0, 1, 1)],
    }
    for key, target in expected.items():
        actual = structures(*key)
        if sorted(actual) != sorted(target):
            raise AssertionError(f"{key}: {actual} != {target}")
        print(f"n mod 4 = {key[0]}, excess = {key[1]}: {actual}")
    print("GLOBAL BLOCK-STRUCTURE AUDIT PASSED")


if __name__ == "__main__":
    main()


==> anc/verify_block_structures_output.txt <==
n mod 4 = 3, excess = -1: [(1, 0, 0, 0)]
n mod 4 = 0, excess = 0: [(0, 0, 0, 0), (1, 0, 1, 0)]
n mod 4 = 1, excess = 0: [(0, 1, 0, 0), (1, 0, 0, 1)]
n mod 4 = 2, excess = 1: [(0, 0, 0, 1), (0, 1, 1, 0), (1, 0, 1, 1)]
GLOBAL BLOCK-STRUCTURE AUDIT PASSED


==> anc/verify_constructions.py <==
#!/usr/bin/env python3
"""Exact checks of the explicit constructions in Sections 4 and 5."""
from __future__ import annotations

from math import ceil, floor


def m_value(n: int) -> int:
    return ceil(n * (n + 1) / 4) + floor(n / 2)


def differences(values: list[int]) -> list[int]:
    return [abs(values[i] - values[i - 1]) for i in range(1, len(values))]


def optimal(n: int) -> list[int]:
    """Return the normalized optimal construction displayed in Section 4."""
    if n == 0:
        return [0]
    r = n % 4
    if r == 0:
        y = [0] * (n + 1)
        y[0], y[n] = 0, 2
        for i in range(1, n):
            if i % 2 == 0:
                y[i] = i + 2
            elif i % 4 == 1:
                y[i] = 1
        return y
    if r in (1, 3):
        y = [0] * (n + 1)
        for i in range(1, n + 1):
            if i % 2 == 0:
                y[i] = i + 1
            elif i % 4 == 1:
                y[i] = 1
        return y
    y = [0] * (n + 1)
    for i in range(n + 1):
        if i % 2 == 1:
            y[i] = i + 1
        elif i % 4 == 0:
            y[i] = 1
    return y


def bases(n: int) -> tuple[list[int], list[int]]:
    """Return the two no-gap base sequences displayed in Section 5."""
    if n < 4:
        raise ValueError("The tabulated bases are used only for n >= 4")
    r = n % 4
    if r == 1:
        y0 = optimal(n)
        y1 = y0.copy()
        y1[1] = 2
        return y0, y1
    if r == 2:
        y0 = [0] * (n + 1)
        y0[0:4] = [0, 2, 1, 4]
        for i in range(4, n + 1):
            if i % 2 == 1:
                y0[i] = i + 1
            elif i % 4 == 2:
                y0[i] = 1
        y1 = y0.copy()
        y1[0:4] = [0, 1, 5, 2]
        return y0, y1
    if r == 0:
        y1 = [0] * (n + 1)
        y1[0] = 1
        for i in range(1, n):
            if i == 1:
                y1[i] = 2
            elif i % 2 == 1:
                y1[i] = i + 1
            elif i % 4 == 0:
                y1[i] = 1
        y1[n] = 1
        y2 = y1.copy()
        y2[0:2] = [3, 1]
        return y1, y2
    y1 = [0] * (n + 1)
    for i in range(n + 1):
        if i % 4 in (0, 2):
            y1[i] = i + 1
        elif i % 4 == 3:
            y1[i] = 1
    y1[0] = 1
    y2 = y1.copy()
    y2[0:4] = [3, 0, 2, 1]
    return y1, y2


def check() -> None:
    for n in range(0, 201):
        y = optimal(n)
        assert len(y) == n + 1
        assert min(y) == 0
        assert sorted(differences(y)) == list(range(1, n + 1))
        assert sum(y) == m_value(n)

    for n in range(4, 201):
        first, second = bases(n)
        expected_sums = (
            (m_value(n), m_value(n) + 1)
            if n % 4 in (1, 2)
            else (m_value(n) + 1, m_value(n) + 2)
        )
        for y, expected_sum in zip((first, second), expected_sums):
            assert len(y) == n + 1
            assert y[-3:] == [0, n, 1]
            assert sorted(differences(y)) == list(range(1, n + 1))
            assert sum(y) == expected_sum
            for s in range(0, 11):
                z = y.copy()
                z[-2] += s
                z[-1] += s
                assert sorted(differences(z)) == list(range(1, n)) + [n + s]
                assert sum(z) == expected_sum + 2 * s

    print("OPTIMAL CONSTRUCTIONS VERIFIED FOR 0 <= n <= 200")
    print("NO-GAP BASES VERIFIED FOR 4 <= n <= 200 AND 0 <= s <= 10")
    print("CONSTRUCTION AUDIT PASSED")


if __name__ == "__main__":
    check()


==> anc/verify_constructions_output.txt <==
OPTIMAL CONSTRUCTIONS VERIFIED FOR 0 <= n <= 200
NO-GAP BASES VERIFIED FOR 4 <= n <= 200 AND 0 <= s <= 10
CONSTRUCTION AUDIT PASSED


==> anc/verify_counts.py <==
#!/usr/bin/env python3
"""Independent dynamic-programming verification of the minimizer counts."""
from __future__ import annotations

import argparse
from collections import defaultdict
from math import ceil, factorial, floor
from typing import DefaultDict

State = tuple[int, int, int]


def minimum_normalized_sum(n: int) -> int:
    return ceil(n * (n + 1) / 4) + floor(n / 2)


def predicted_count(n: int) -> int:
    if n == 0:
        return 1
    q, r = divmod(n, 4)
    if r == 0:
        return 3 * factorial(2 * q)
    if r == 1:
        return 2 * factorial(2 * q + 1)
    if r == 2:
        return 4 * factorial(2 * q + 1)
    return 2 * (q + 1) * factorial(2 * q + 1)


def exact_count(n: int) -> int:
    """Count all signed edge orderings whose normalized sum is M(n)."""
    if n == 0:
        return 1
    full_mask = (1 << n) - 1
    dp: list[DefaultDict[State, int] | None] = [None] * (full_mask + 1)
    initial: DefaultDict[State, int] = defaultdict(int)
    initial[(0, 0, 0)] = 1
    dp[0] = initial

    for mask in range(full_mask + 1):
        current = dp[mask]
        if current is None:
            continue
        if mask == full_mask:
            break
        for edge_index in range(n):
            bit = 1 << edge_index
            if mask & bit:
                continue
            edge = edge_index + 1
            new_mask = mask | bit
            target = dp[new_mask]
            if target is None:
                target = defaultdict(int)
                dp[new_mask] = target
            for (last, minimum, total), multiplicity in current.items():
                new_last = last + edge
                target[(new_last, min(minimum, new_last), total + new_last)] += multiplicity
                new_last = last - edge
                target[(new_last, min(minimum, new_last), total + new_last)] += multiplicity
        if mask != 0:
            dp[mask] = None

    target_sum = minimum_normalized_sum(n)
    final_states = dp[full_mask]
    if final_states is None:
        raise RuntimeError("No final states were generated")
    return sum(
        multiplicity
        for (_, minimum, total), multiplicity in final_states.items()
        if total - (n + 1) * minimum == target_sum
    )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--max-n", type=int, default=10)
    args = parser.parse_args()
    if args.max_n < 0:
        raise SystemExit("--max-n must be nonnegative")

    print("n  computed  formula  status")
    for n in range(args.max_n + 1):
        computed = exact_count(n)
        formula = predicted_count(n)
        status = "OK" if computed == formula else "FAIL"
        print(f"{n:2d} {computed:9d} {formula:8d}  {status}")
        if computed != formula:
            raise SystemExit(1)
    print("INDEPENDENT MINIMIZER COUNT AUDIT PASSED")


if __name__ == "__main__":
    main()


==> anc/verify_counts_bruteforce.py <==
#!/usr/bin/env python3
"""Direct brute-force cross-check of minimizer counts for 0 <= n <= 8."""
from __future__ import annotations

import argparse
from itertools import permutations, product
from math import ceil, factorial, floor


def minimum_normalized_sum(n: int) -> int:
    return ceil(n * (n + 1) / 4) + floor(n / 2)


def predicted_count(n: int) -> int:
    if n == 0:
        return 1
    q, r = divmod(n, 4)
    if r == 0:
        return 3 * factorial(2 * q)
    if r == 1:
        return 2 * factorial(2 * q + 1)
    if r == 2:
        return 4 * factorial(2 * q + 1)
    return 2 * (q + 1) * factorial(2 * q + 1)


def brute_force_count(n: int) -> int:
    """Enumerate every edge ordering and every sign assignment directly."""
    if n == 0:
        return 1
    target = minimum_normalized_sum(n)
    count = 0
    for ordering in permutations(range(1, n + 1)):
        for signs in product((-1, 1), repeat=n):
            endpoint = 0
            minimum = 0
            total = 0
            for edge, sign in zip(ordering, signs):
                endpoint += sign * edge
                minimum = min(minimum, endpoint)
                total += endpoint
            if total - (n + 1) * minimum == target:
                count += 1
    return count


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--max-n", type=int, default=8)
    args = parser.parse_args()
    if not 0 <= args.max_n <= 8:
        raise SystemExit("--max-n must lie between 0 and 8")

    print("n  brute-force  formula  status")
    for n in range(args.max_n + 1):
        computed = brute_force_count(n)
        formula = predicted_count(n)
        status = "OK" if computed == formula else "FAIL"
        print(f"{n:2d} {computed:11d} {formula:8d}  {status}")
        if computed != formula:
            raise SystemExit(1)
    print("DIRECT BRUTE-FORCE COUNT AUDIT PASSED")


if __name__ == "__main__":
    main()


==> anc/verify_counts_bruteforce_output.txt <==
n  brute-force  formula  status
 0           1        1  OK
 1           2        2  OK
 2           4        4  OK
 3           2        2  OK
 4           6        6  OK
 5          12       12  OK
 6          24       24  OK
 7          24       24  OK
 8          72       72  OK
DIRECT BRUTE-FORCE COUNT AUDIT PASSED


==> anc/verify_counts_bruteforce_runtime.txt <==
elapsed_seconds=8.06
maximum_resident_kb=110036


==> anc/verify_counts_output.txt <==
n  computed  formula  status
 0         1        1  OK
 1         2        2  OK
 2         4        4  OK
 3         2        2  OK
 4         6        6  OK
 5        12       12  OK
 6        24       24  OK
 7        24       24  OK
 8        72       72  OK
 9       240      240  OK
10       480      480  OK
INDEPENDENT MINIMIZER COUNT AUDIT PASSED


==> anc/verify_counts_runtime.txt <==
elapsed_seconds=23.97
maximum_resident_kb=614100

